The trans- and post-capture orbital evolution of Triton

Triton is a unique moon in our Solar System, being the only large moon to orbit on a retrograde and highly inclined orbit. As a result, it is thought that it did not form around Neptune, but rather was captured from heliocentric orbit. The resulting tidal heating is likely to have been sufficient to melt Triton's mantle several times over. Previous work on the topic has required simplifying assumptions or application of mathematical methods outside of the domain in which they are well-behaved. In this work, we revisit the description of this period of Triton's history, by developing methods that allow us to simulate high-eccentricity spin-orbit evolution for an arbitrary rheological model. Our aim is to provide a framework on which future work can build with more detailed planetological models, while still capturing the full intricacies of high-eccentricity tidal evolution. We forego simplifications used in past work and rather determine the convergence properties of each infinite sum in the Darwin-Kaula expansion, truncating them appropriately. We achieve this with a new conservative empirical upper bound on the expansion into eccentricity functions of part of the tidal potential, and with a novel, fast-converging power series expansion for these eccentricity functions borrowed from artificial satellite theory. Consequently, we examine the case of Triton. We find that the use of the constant time lag model fails to match the capture into spin-orbit resonances we expect from a sufficiently viscous icy body at non-zero eccentricities. Additionally, we find that Triton can have experienced tidal heating rates orders of magnitude greater even than present-day Io, and so likely possessed a massive Titan-like atmosphere throughout its tidal evolution, with a surface or thin-shell ocean. Whether this would significantly extend the epoch of tidal heating will be the subject of future work.

==> appendix/pythonscript.py <==
import sys
import numpy as np
from astropy.io import ascii


def read():
    """Read "stars.txt". The output of this function is an astropy Table.
    """
    data = ascii.read("stars.txt", format="commented_header")
    return data


def apparent_magnitude(data):
    """Compute the apparent magnitudes of the stars. Add this column to the table. 
    Print the properties of the star that is the brightest as seen from earth, 
    and the star that is the faintest as seen from earth.
    The output of this function is the updated table.
    """
    data["app_mag"] = np.round(data["abs_magnitude"]+5*np.log10(data["distance"])-5, 2)
    print("\nProperties of the brightest star:\n", data[np.argmin(data["app_mag"])])
    print("\nProperties of the faintest star:\n", data[np.argmax(data["app_mag"])])
    return data


def luminosity(data):
    """Use the absolute magnitude of the stars to compute the luminosity in unit L_sun.
    Add this column to the table. 
    The output of this function is the updated table.
    """
    abs_mag_zon = 4.75    # absolute bolometric magnitude of the sun
    data["luminosity"] = 10 ** (0.4 * (abs_mag_zon - data["abs_magnitude"])) # in [L_sun]
    return data


def mass_lifespan(data):
    """Compute the mass of the brightest and faintest star, and the ratio of lifetime 
    on the main sequence between these stars.
    """
    brightest = data[np.argmin(data["app_mag"])]
    faintest = data[np.argmax(data["app_mag"])]

    # mass
    mass_brightest = (1/1.02) * brightest["luminosity"]**(1/3.92)   # mass in m_sun
    mass_faintest = (1/0.35) * faintest["luminosity"]**(1/2.62)     # mass in m_sun
    print(f"\nMass of the brightest star: {mass_brightest:.2f} [M_sun]")
    print(f"Mass of the faintest star: {mass_faintest:.2f} [M_sun]")

    # lifespan
    lifespan_brightest = mass_brightest**(-2.92)    # msq lifespan compared to the sun
    lifespan_faintest = mass_faintest**(-1.62)      # msq lifespan compared to the sun
    ratio = lifespan_faintest / lifespan_brightest
    print(f"\nMain-sequence lifespans:")
    print(f"The brightest star lives {lifespan_brightest:.5f} times as long as the sun.")
    print(f"The faintest star lives {lifespan_faintest:.2f} times as long as the sun.")
    print(f"De faintest star lives {ratio:.2e} as long as the brightest star before it "
          f"runs out of fuel.")


def main():
    stars = read()
    stars = apparent_magnitude(stars)
    stars = luminosity(stars)
    mass_lifespan(stars)


if __name__ == "__main__":
    sys.exit(main())

